An Introduction to Matrix factorization and Factorization Machines in Recommendation System, and Beyond

This paper aims at a better understanding of matrix factorization (MF), factorization machines (FM), and their combination with deep algorithms' application in recommendation systems. Specifically, this paper will focus on Singular Value Decomposition (SVD) and its derivations, e.g Funk-SVD, SVD++, etc. Step-by-step formula calculation and explainable pictures are displayed. What's more, we explain the DeepFM model in which FM is assisted by deep learning. Through numerical examples, we attempt to tie the theory to real-world problems.

==> example.m <==
clear all; close all; clc;
load Testdata

L = 15; % spatial domain
n = 64; % Fourier modes
x2 = linspace(-L,L,n+1); x = x2(1:n); y = x; z = x;
k = (2*pi/(2*L))*[0:(n/2-1) -n/2:-1]; ks = fftshift(k);

[X,Y,Z] = meshgrid(x,y,z);
[Kx,Ky,Kz] = meshgrid(ks,ks,ks);

for j = 1:20
    Un = reshape(Undata(j,:),n,n,n);
    close all, isosurface(X,Y,Z,abs(Un),0.4)
    axis([-20 20 -20 20 -20 20]), grid on, drawnow
    pause(1)
end
